Interplay of carrier density and mobility in Al-Rich (Al,Ga)N-Channel HEMTs: Impact on high-power device performance potential

Despite considerable advancements, high electron mobility transistors (HEMTs) based on gallium nitride (GaN) channels remain largely limited to power applications below 650 V. For higher power demands, the ultra-wide bandgap semiconductor alloy aluminium gallium nitride, (Al,Ga)N, has emerged as a key contender for next-generation HEMTs. In this theoretical study, we show that Al-rich Al$_x$Ga$_{1-x}$N-channel HEMTs (with $x \geq 0.5$) outperform the GaN-channel counterparts at and above room temperature, across all Al compositions, $x$. This contrasts with recent theory reports which suggest that only Al$_x$Ga$_{1-x}$N HEMTs with high Al content ($x \geq 0.85$) offer comparable performance to GaN-channel devices. Unlike previous assumptions of a constant two-dimensional electron gas (2DEG) density across the entire composition range $x$, we show that the 2DEG density is highly sensitive to both the Al content and thickness of the individual layers in a HEMT structure. We demonstrate that the superior performance of Al-rich (Al,Ga)N-channel HEMTs is driven by a competing effect between 2DEG density and electron mobility. This work challenges the assumptions of prior studies, which can result in a significant under or overestimation of the potential of high Al content HEMTs. The insights gained from our work provide a comprehensive understanding of the trade-offs between device and material parameters, thus help to guide the design of future Al-rich ($x = 0.5-1.0$) Al$_x$Ga$_{1-x}$N-channel HEMTs for high-power applications.

==> anc/Data_and_Figures/Data/2DEG_DensityMobilityInterplay/2DEHG_density/OneDim/helper.txt <==
Simulation Software: Nextnano++(v1.21.24 RHEL compilation)
Simulation setup: 1D Schrodinger-Poisson, Cation-face growth direction
Sample: AlGaN/AlGaN/AlN HEMT


### ========================================================================
# Sheet name: description
### ========================================================================
Psp_bowing_scan                 : AlGaN pyroelectric bowing parameter (C/m^2) variation simulations for AlN(25nm)/Al75Ga25N(300nm)/AlN(300nm)

Eg_bowing_scan                  : AlGaN bandgap bowing parameter (eV) variation simulations for AlN(25nm)/Al75Ga25N(300nm)/AlN(300nm)

Hschottky_scan                  : Schottky barrier height (eV) variation simulations for AlN(25nm)/Al75Ga25N(300nm)/AlN(300nm)

GaN_T_scan                      : Temperature (K) variation simulations for Al75Ga25N(25nm)/GaN(300nm)/GaN

T_scan                          : Temperature (K) variation simulations for AlN(25nm)/Al75Ga25N(300nm)/AlN(300nm)

Al85GaN_Lb_scan                 : AlGaN barrier thickness (nm) variation simulations for AlN(Lb)/Al85Ga15N(300nm)/AlN(300nm)

Lsub_scan                       : Substrate thickness (nm) variation simulations with Neumann end contact for AlN(25nm)/Al75Ga25N(300nm)/AlN(Lsub)

end_scottky_Lsub_scan           : Substrate thickness (nm) variation simulations with Schottky end contact for AlN(25nm)/Al75Ga25N(300nm)/AlN(Lsub)

Lb_scan                         : AlGaN barrier thickness (nm) variation simulations for AlN(Lb)/Al75Ga25N(300nm)/AlN(300nm)

Lc_scan                         : AlGaN channel thickness (nm) variation simulations for AlN(25nm)/Al75Ga25N(Lc)/AlN(300nm)

x_y_Lb_scan                     : AlGaN composition and barrier thickness (mole fraction, mole fraction, nm) variation simulations for AlyGa1-yN(Lb)/AlxGa1-xN(300nm)/AlN(300nm)

 
### ========================================================================
# Sheet column name: description
### ========================================================================
0th column    : Row indices
1st column(s) : The parameter(s) varied in simulations
2DEG_device   : Intergrated 2D electron gas density over whole device (in carriers/cm^2)
2DEG_BC       : Intergrated 2D electron gas density around the barrier-channel interface (within quantum region) (in carriers/cm^2)
2DEG_SC       : Intergrated 2D electron gas density around the Substrate/Buffer-channel interface (within quantum region) (in carriers/cm^2)
2DHG_device   : Intergrated 2D hole gas density over whole device (in carriers/cm^2)
2DHG_BC       : Intergrated 2D hole gas density around the barrier-channel interface (within quantum region) (in carriers/cm^2)
2DHG_SC       : Intergrated 2D hole gas density around the Substrate/Buffer-channel interface (within quantum region) (in carriers/cm^2)

### ========================================================================


==> anc/Data_and_Figures/Data/2DEG_DensityMobilityInterplay/2DEHG_mobility/OneDim/helper.txt <==
Simulation Software: mobilitypy
2DEG density simulation setup: 1D Schrodinger-Poisson from Nextnano++, Cation-face growth direction
Sample: AlGaN/AlGaN/AlN HEMT


### ========================================================================
# Sheet name: description
### ========================================================================
ref_Al25Ga75N_GaN : Mobilities for reference Al25Ga75N(25nm)/GaN HEMT
AlyGaN_AlxGaN : Mobilities for AlyGa1-xN(Lb)/AlxGa1-xN(300nm)/AlN(300nm) HEMT

 
### ========================================================================
# Sheet column name: description
### ========================================================================
0th column           : Row indices
comp                 : Al content in AlGaN channel (in mole fraction)
AlContentBarrier     : Al content in AlGaN barrier (in mole fraction)
AlContentChannel     : Al content in AlGaN channel (in mole fraction)
ThicknessAlGaNBarrier: AlGaN barrier thickness (in nm)
2DEG_device          : Intergrated 2D electron gas density over whole device (in carriers/cm^2)
2DEG_BC              : Intergrated 2D electron gas density around the barrier-channel interface (within quantum region) (in carriers/cm^2)
2DEG_SC              : Intergrated 2D electron gas density around the Substrate/Buffer-channel interface (within quantum region) (in carriers/cm^2)
2DHG_device          : Intergrated 2D hole gas density over whole device (in carriers/cm^2)
2DHG_BC              : Intergrated 2D hole gas density around the barrier-channel interface (within quantum region) (in carriers/cm^2)
2DHG_SC              : Intergrated 2D hole gas density around the Substrate/Buffer-channel interface (within quantum region) (in carriers/cm^2)
IFR                  : Interface roughness limited mobility contribution (in cm^2.V^-1.s^-1)
AD                   : Alloy disordered limited mobility contribution (in cm^2.V^-1.s^-1)
DIS                  : Dislocation limited mobility contribution (in cm^2.V^-1.s^-1)
DP                   : Deformation potential limited mobility contribution (in cm^2.V^-1.s^-1)
PE                   : Piezoelectric limited mobility contribution (in cm^2.V^-1.s^-1)
AP                   : Acoustic phonon limited mobility contribution (in cm^2.V^-1.s^-1)
POP                  : Polar optical phonon limited mobility contribution (in cm^2.V^-1.s^-1)
TOT                  : Total mobility (in cm^2.V^-1.s^-1)
T                    : Temperature (in K)
LFOM                 : Lateral figure-of-merit (in MW/cm^2)
LFOM_2DEG1e13        : LFOM when considering constant 2DEG density of 1x10^13 carriers/cm^2

### ========================================================================


==> anc/Data_and_Figures/Figs/2DEG_DensityMobilityInterplay/2DEHG_density/Note.txt <==
 
Due to the large file size, the band diagram figures are not included in the supplementary materials attached here. Please contact the corresponding author or refer to the supplementary section of the published journal for this article. We apologize for any inconvenience this may cause.

